Radiative corrections to inverse muon decay for accelerator neutrinos

Inverse muon decay ($\nu_\mu e^- \to \nu_e \mu^-$) is a promising tool to constrain neutrino fluxes with energies $E_{\nu} \ge 10.9~\mathrm{GeV}$. Radiative corrections introduce percent-level distortions to energy spectra of outgoing muons and depend on experimental details. In this paper, we calculate radiative corrections to the scattering processes $\nu_\mu e^- \to \nu_e \mu^-$ and $\bar{\nu}_e e^- \to \bar{\nu}_\mu \mu^-$. We present the muon energy spectrum for both channels, double-differential distributions in muon energy and muon scattering angle and in photon energy and photon scattering angle, and the photon energy spectrum for the dominant $\nu_\mu e^- \to \nu_e \mu^-$ process. Our results clarify and extend the region of applicability of previous results in the literature for the double differential distribution in muon energy and photon energy, and in the muon energy spectrum with a radiated photon above a threshold energy. We provide analytic expressions for single, double and triple differential cross sections, and discuss how radiative corrections modify experimentally interesting observable distributions.

==> cross_sections_in_inverse_muon_decay.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    119676,       3255]
NotebookOptionsPosition[    117672,       3218]
NotebookOutlinePosition[    118110,       3235]
CellTagsIndexPosition[    118067,       3232]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "E\[Nu] - incoming neutrino energy\nE\[Mu] - muon energy\nf - variable of \
the muon scattering angle\nk\[Gamma] - photon energy\n\[Beta] - muon velocity \
in the electron rest frame\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Rho]", "=", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["\[Beta]", "2"]}]]}], TraditionalForm]],ExpressionUUID->
  "1e9bb139-27fe-4201-9ee7-37516154512e"],
 "\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Theta]", "\[Mu]"], TraditionalForm]],ExpressionUUID->
  "7111f2f0-3087-4a1d-9831-b50241fd63ad"],
 " - muon scattering angle\nme - electron mass\nm - muon mass\nl0 = me + E\
\[Nu] -E\[Mu]\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["l", "2"], "=", 
    RowBox[{
     SuperscriptBox["l0", "2"], "-", 
     SuperscriptBox["f", "2"]}]}], TraditionalForm]],ExpressionUUID->
  "78eb876e-c56d-4139-8fa8-9d4d8a9a8b75"],
 "\nd =",
 Cell[BoxData[
  RowBox[{" ", 
   RowBox[{
    SuperscriptBox["\[Beta]", "2"], 
    SuperscriptBox["m", "2"], 
    SuperscriptBox["l", "2"], 
    SuperscriptBox["E\[Nu]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["l", "2"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["k\[Gamma]", "2"]}], "-", 
      RowBox[{"4", " ", "k\[Gamma]", " ", "l0"}]}], ")"}], 
    SuperscriptBox["sin", "2"], 
    SubscriptBox["\[Theta]", "\[Mu]"]}]}]],ExpressionUUID->
  "fc1838de-f906-4bf9-9aa0-775624a5915d"],
 "+ ",
 Cell[BoxData[
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"\[Rho]", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["E\[Nu]", "2"], "-", 
         SuperscriptBox["f", "2"], "-", 
         SuperscriptBox["E\[Mu]", "2"], "+", 
         SuperscriptBox["m", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "-", 
         RowBox[{"2", " ", "k\[Gamma]", " ", "l0"}]}], ")"}]}], "+", 
      RowBox[{"4", " ", "k\[Gamma]", " ", "m", " ", 
       SuperscriptBox["f", "2"]}]}], ")"}], "2"], "4"]],ExpressionUUID->
  "69e40154-b354-427a-9aaf-a63068ba32e8"],
 "\nCross sections for muon neutrinos ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Nu]", "\[Mu]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6a1edb92-b73f-4816-a0e5-108a5bf32e89"],
 " end with ``muon\[CloseCurlyDoubleQuote], while cross sections with \
electron antineutrinos ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[Nu]", "_"], "e"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "dc2e8f71-a64b-4c57-9eca-a130d0e967a7"],
 " end with ``electron\[CloseCurlyDoubleQuote]."
}], "Text",
 CellChangeTimes->{{3.8736820117386837`*^9, 3.873682243908216*^9}, {
  3.873682304883751*^9, 3.8736824885123453`*^9}, {3.873682708552569*^9, 
  3.87368270855267*^9}, {3.885297298025519*^9, 
  3.885297383313685*^9}},ExpressionUUID->"87a7a0ba-d51f-49b1-9b9d-\
12d834285751"],

Cell[TextData[{
 "Tripple-differential distribution in muon energy, muon scattering angle and \
photon energy with a factor d",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "\[Mu]"], " ", "df", " ", "d", " ", 
    SubscriptBox["k", "\[Gamma]"]}], TraditionalForm]],ExpressionUUID->
  "ed0319f3-36eb-4cc5-ae9b-31a42196112e"]
}], "Text",
 CellChangeTimes->{{3.873681078604623*^9, 3.8736810809084177`*^9}, {
   3.873681944477921*^9, 3.873681965580104*^9}, 
   3.873682580940776*^9},ExpressionUUID->"f6711a4b-a8f5-4b50-b3b2-\
644382090987"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]3D", "[", 
    RowBox[{
    "me_", ",", "m_", ",", "E\[Nu]_", ",", "E\[Mu]_", ",", "k\[Gamma]_", ",", 
     "f_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["10", 
     RowBox[{"-", "3"}]], 
    SuperscriptBox["0.1973269631", "2"], 
    SuperscriptBox["10", 
     RowBox[{"-", "26"}]], 
    FractionBox[
     RowBox[{
      SuperscriptBox["GF", "2"], " ", "\[Alpha]"}], 
     RowBox[{"2", " ", "me", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["E\[Nu]", "2"]}]], 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"l0", "=", 
         RowBox[{"me", "+", "E\[Nu]", "-", "E\[Mu]"}]}], ",", 
        RowBox[{"\[Rho]", "=", 
         FractionBox["m", "E\[Mu]"]}], ",", 
        RowBox[{"\[Beta]", "=", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["\[Rho]", "2"]}]]}], ",", 
        RowBox[{"s", "=", 
         RowBox[{
          SuperscriptBox["me", "2"], "+", 
          RowBox[{"2", "me", " ", "E\[Nu]"}]}]}], ",", 
        RowBox[{"l2", "=", 
         RowBox[{
          SuperscriptBox["l0", "2"], "-", 
          SuperscriptBox["f", "2"]}]}], ",", 
        RowBox[{"\[Sigma]", "=", 
         RowBox[{
          RowBox[{"\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["E\[Nu]", "2"], "-", 
             SuperscriptBox["f", "2"], "-", 
             SuperscriptBox["E\[Mu]", "2"], "+", 
             SuperscriptBox["m", "2"]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"l2", "-", 
             RowBox[{"2", " ", "k\[Gamma]", " ", "l0"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "k\[Gamma]", " ", "m", " ", 
           SuperscriptBox["f", "2"]}]}]}], ",", 
        RowBox[{"d", "=", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["\[Rho]", "2"]}], ")"}], 
           SuperscriptBox["m", "2"], "l2", " ", 
           SuperscriptBox["E\[Nu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"l2", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["k\[Gamma]", "2"]}], "-", 
             RowBox[{"4", " ", "k\[Gamma]", " ", "l0"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["f", "E\[Nu]"], ")"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox[
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["f", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SuperscriptBox["E\[Mu]", "2"]}], "+", 
                 SuperscriptBox["E\[Nu]", "2"]}], 
                RowBox[{"2", " ", "\[Beta]", " ", "E\[Mu]", " ", "E\[Nu]"}]], 
               ")"}], "2"]}], ")"}]}], "+", 
          FractionBox[
           SuperscriptBox["\[Sigma]", "2"], "4"]}]}]}], "}"}], ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"\[Rho]", " ", 
           SuperscriptBox["f", "2"]}], 
          RowBox[{"k\[Gamma]", 
           SqrtBox["d"], " "}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"E\[Mu]", "+", "k\[Gamma]"}], ")"}], 
            SuperscriptBox["l2", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k\[Gamma]", 
               RowBox[{"(", 
                RowBox[{"s", "+", 
                 SuperscriptBox["m", "2"]}], ")"}]}], "-", 
              RowBox[{"E\[Mu]", " ", "l2"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "s"}], " ", "-", 
              SuperscriptBox["m", "2"], "-", 
              SuperscriptBox["me", "2"]}], ")"}]}], "+", " ", 
           RowBox[{"4", " ", "E\[Mu]", " ", "E\[Nu]", " ", "me", " ", 
            RowBox[{"(", 
             RowBox[{"s", "-", 
              SuperscriptBox["m", "2"]}], ")"}]}], "-", 
           RowBox[{"2", "k\[Gamma]", " ", "s", " ", "l2"}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"2", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          SuperscriptBox["m", "2"], " ", "me", "  ", 
          RowBox[{"(", 
           RowBox[{"s", "-", 
            SuperscriptBox["m", "2"]}], ")"}], "E\[Nu]", " ", 
          SuperscriptBox["f", "4"], "\[Sigma]"}], 
         SuperscriptBox["d", 
          FractionBox["3", "2"]]], "-", 
        RowBox[{
         FractionBox["3", "16"], 
         FractionBox[
          RowBox[{"me", "+", "k\[Gamma]"}], "me"], 
         FractionBox[
          SuperscriptBox["\[Sigma]", "2"], 
          RowBox[{
           SuperscriptBox["\[Rho]", "2"], 
           SuperscriptBox["f", "4"], " ", 
           SuperscriptBox["k\[Gamma]", "2"], " "}]]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"me", "+", "k\[Gamma]"}], "me"], 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["E\[Mu]", "2"], "+", " ", 
             SuperscriptBox[
              RowBox[{"k\[Gamma]", " "}], "2"], "+", 
             RowBox[{"4", "me", " ", "k\[Gamma]"}]}], ")"}], 
           SuperscriptBox["l2", "2"]}], 
          RowBox[{"4", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["k\[Gamma]", "2"]}]]}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["me", "2"], 
          SuperscriptBox["E\[Nu]", "2"], 
          SuperscriptBox["l0", "2"]}], 
         RowBox[{
          SuperscriptBox["f", "2"], 
          SuperscriptBox["k\[Gamma]", "2"]}]], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"me", "+", "k\[Gamma]"}], "me"], 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l2", "-", 
             SuperscriptBox["k\[Gamma]", "2"], "-", 
             RowBox[{"2", "l0", " ", "k\[Gamma]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              SuperscriptBox["me", "2"]}], ")"}], "2"]}], 
          RowBox[{"4", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["k\[Gamma]", "2"]}]]}], "+", " ", 
        FractionBox[
         RowBox[{"2", "me", " ", "E\[Nu]", 
          RowBox[{"(", 
           RowBox[{"me", "+", "E\[Nu]"}], ")"}], " ", "l0", " ", "l2", " "}], 
         
         RowBox[{
          SuperscriptBox["f", "2"], 
          SuperscriptBox["k\[Gamma]", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "l2"}], "-", 
            RowBox[{"4", "E\[Nu]", " ", "l0"}], "+", 
            SuperscriptBox["l0", "2"]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "-", 
            SuperscriptBox["me", "2"]}], ")"}]}], 
         SuperscriptBox["f", "2"]], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"me", "+", "k\[Gamma]"}], "me"], 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "-", 
              SuperscriptBox["me", "2"], "-", 
              RowBox[{"2", "me", " ", 
               RowBox[{"(", 
                RowBox[{"l0", "-", 
                 RowBox[{"3", 
                  RowBox[{"(", 
                   RowBox[{"me", "+", "E\[Nu]"}], ")"}]}]}], ")"}]}]}], ")"}],
             "l2"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["E\[Nu]", "2"], "+", 
              RowBox[{"2", "E\[Nu]", " ", "l0"}], "-", 
              SuperscriptBox["m", "2"]}], ")"}], " ", 
            SuperscriptBox["me", "2"]}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox["f", "2"]}]]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["E\[Nu]", "2"], "-", 
            RowBox[{"4", "me", " ", "l0"}]}], ")"}], " ", "l2"}], 
         SuperscriptBox["f", "2"]], "-", 
        FractionBox[
         RowBox[{" ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"me", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", "l2"}], "-", 
                RowBox[{"4", 
                 SuperscriptBox["m", "2"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", "l0", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["me", "2"]}]}], ")"}]}]}], ")"}], "l2"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox["f", "2"], " ", "k\[Gamma]"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l0", "-", 
            RowBox[{"2", " ", "k\[Gamma]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"l0", "-", 
            RowBox[{"2", " ", "me"}], "-", 
            RowBox[{"2", "E\[Nu]"}]}], ")"}], 
          SuperscriptBox["l2", "2"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["f", "2"], 
          SuperscriptBox["k\[Gamma]", "2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["me", "2"], 
          RowBox[{"(", 
           RowBox[{"l2", " ", "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}]}], ")"}], "l2"}], 
         RowBox[{"4", " ", 
          SuperscriptBox["f", "2"], 
          SuperscriptBox["k\[Gamma]", "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l2", "2"], "+", 
            RowBox[{"E\[Nu]", " ", 
             RowBox[{"(", 
              RowBox[{"l0", "-", "me", "-", "k\[Gamma]"}], ")"}], " ", "l2"}],
             "+", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"l0", "+", "E\[Nu]"}], ")"}], 
             SuperscriptBox["k\[Gamma]", "3"]}], "+", " ", 
            RowBox[{"2", 
             SuperscriptBox["l0", "3"], " ", "k\[Gamma]"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "-", 
            SuperscriptBox["me", "2"]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["f", "2"], 
          SuperscriptBox["k\[Gamma]", "2"]}]], "-", 
        FractionBox[
         RowBox[{" ", 
          RowBox[{"E\[Nu]", 
           RowBox[{"(", 
            RowBox[{"l2", "+", 
             RowBox[{"k\[Gamma]", " ", "l0"}]}], ")"}], "l2"}]}], 
         RowBox[{
          SuperscriptBox["f", "2"], " ", "k\[Gamma]"}]], "-", 
        FractionBox[
         RowBox[{"me", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l0", "-", "k\[Gamma]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"l2", "-", 
               RowBox[{"4", " ", "k\[Gamma]", " ", "l0"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["k\[Gamma]", "2"]}], "+", 
               RowBox[{"6", " ", "k\[Gamma]", " ", "l0"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["l0", "2"]}]}], ")"}], "E\[Nu]"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "-", 
            SuperscriptBox["me", "2"]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["f", "2"], 
          SuperscriptBox["k\[Gamma]", "2"]}]], "-", 
        FractionBox[
         RowBox[{"l0", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["l0", "2"], "l2"}], "+", 
            RowBox[{"2", 
             SuperscriptBox["m", "2"], 
             SuperscriptBox["me", "2"]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["f", "2"], "k\[Gamma]"}]], "+", 
        RowBox[{
         FractionBox["k\[Gamma]", "me"], 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["l0", "2"], "-", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"5", "k\[Gamma]", 
                 RowBox[{"(", 
                  RowBox[{"l0", " ", "-", "E\[Nu]"}], ")"}]}], "-", 
                RowBox[{"2", 
                 RowBox[{"(", 
                  RowBox[{"E\[Nu]", "-", "k\[Gamma]"}], ")"}], " ", "l0"}]}], 
               ")"}], " ", "l2"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"E\[Nu]", " ", "l0"}], "-", 
                RowBox[{"k\[Gamma]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "l0"}], "+", 
                   RowBox[{"3", "E\[Nu]"}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["m", "2"]}]}], ")"}], "l2"}], 
          RowBox[{"2", " ", 
           SuperscriptBox["f", "2"], 
           SuperscriptBox["k\[Gamma]", "2"]}]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "E\[Nu]", " ", "l0", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "l2"}], "-", 
               RowBox[{"8", "me", " ", "l0"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["me", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["l0", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m", "2"], "+", 
               RowBox[{"2", "me", " ", "l0"}], " ", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["me", "2"]}]}], ")"}]}], "+", 
            RowBox[{"l2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["m", "2"]}], "+", 
               RowBox[{"7", "me", " ", "l0"}]}], " ", ")"}]}]}], ")"}], 
          "E\[Nu]"}], 
         RowBox[{"2", " ", 
          SuperscriptBox["f", "2"], " ", "k\[Gamma]"}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"12", " ", "E\[Nu]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"E\[Mu]", " ", "l2"}], "+", 
             RowBox[{"me", " ", "l0", 
              RowBox[{"(", 
               RowBox[{"l0", "-", "E\[Nu]"}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "me", " ", "l0", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"me", " ", "l0"}], "+", 
             SuperscriptBox["m", "2"]}], ")"}]}], "+", 
          RowBox[{"me", " ", "E\[Nu]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "l2"}], "-", 
             RowBox[{"4", "me", " ", "l0"}]}], ")"}]}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["f", "2"]}]]}], ")"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.873681901626461*^9, 3.873681902461504*^9}, {
   3.8736819691510267`*^9, 3.8736819860640297`*^9}, {3.8736820530980797`*^9, 
   3.8736820936776657`*^9}, {3.873682879215996*^9, 3.8736830141223097`*^9}, {
   3.873683067860001*^9, 3.873683117650352*^9}, {3.8736833966251802`*^9, 
   3.873683403842381*^9}, {3.873683538441318*^9, 3.873683555831562*^9}, {
   3.873683758382162*^9, 3.873683768751191*^9}, {3.873683964888908*^9, 
   3.8736839848927*^9}, {3.873684074228092*^9, 3.873684076335012*^9}, 
   3.873684157431655*^9, {3.8736842764354963`*^9, 3.8736842790278797`*^9}, 
   3.878611799428173*^9, {3.878619281716756*^9, 3.878619304305757*^9}, {
   3.878619335370739*^9, 3.8786193413002996`*^9}, {3.878632478044628*^9, 
   3.87863254661344*^9}, {3.878635681052762*^9, 3.878635684917849*^9}, {
   3.8786358573535633`*^9, 3.878635875792796*^9}, {3.8786359091844*^9, 
   3.878635911250894*^9}, {3.878636381478352*^9, 3.87863640318747*^9}, {
   3.878636635419434*^9, 3.878636638004415*^9}, {3.878636674790174*^9, 
   3.878636678883174*^9}, {3.878636807291998*^9, 3.8786368091102343`*^9}, {
   3.878636892662067*^9, 3.878636925452784*^9}, {3.878636967601308*^9, 
   3.8786369791259108`*^9}, {3.878637124121236*^9, 3.878637136638461*^9}, {
   3.87863723157369*^9, 3.878637234203621*^9}, {3.878637293830926*^9, 
   3.878637318918683*^9}, {3.87863736917128*^9, 3.87863737400359*^9}, {
   3.878637480187995*^9, 3.878637485029604*^9}, {3.878637537991065*^9, 
   3.878637563954844*^9}, {3.878637610791725*^9, 3.878637614397591*^9}, {
   3.8786376583161297`*^9, 3.878637681015929*^9}, {3.878637786717807*^9, 
   3.8786378288104258`*^9}, {3.8786378619001083`*^9, 
   3.8786379431974916`*^9}, {3.878637987253792*^9, 3.878637990754119*^9}, {
   3.878638106250496*^9, 3.8786381081319532`*^9}, {3.878638168407242*^9, 
   3.878638232338612*^9}, 
   3.878638696380975*^9},ExpressionUUID->"d4d31200-5565-44a7-9a92-\
598a3fa3b4d2"],

Cell[TextData[{
 "Double-differential distribution in muon energy and muon scattering angle \
with a factor d",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "\[Mu]"], " ", "df"}], TraditionalForm]],ExpressionUUID->
  "3391d7ad-a537-4690-a7ee-3bc700cc785c"]
}], "Text",
 CellChangeTimes->{{3.873681078604623*^9, 3.873681096606031*^9}, {
  3.8736825028098392`*^9, 3.873682506246512*^9}, {3.873682544052909*^9, 
  3.873682577847725*^9}},ExpressionUUID->"e41643e9-4878-493f-9f36-\
7e00a535b385"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]2DE\[Mu]fmuon", "[", 
    RowBox[{"me_", ",", "m_", ",", "E\[Mu]_", ",", "E\[Nu]_", ",", "f_"}], 
    "]"}], ":=", 
   RowBox[{
    SuperscriptBox["10", 
     RowBox[{"-", "3"}]], 
    SuperscriptBox["0.1973269631", "2"], 
    SuperscriptBox["10", 
     RowBox[{"-", "26"}]], 
    FractionBox[
     RowBox[{
      SuperscriptBox["GF", "2"], " ", "m", " ", "\[Alpha]"}], 
     RowBox[{"me", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["E\[Nu]", "2"]}]], 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"l0", "=", 
         RowBox[{"me", "+", "E\[Nu]", "-", "E\[Mu]"}]}], ",", 
        RowBox[{"\[Rho]", "=", 
         FractionBox["m", "E\[Mu]"]}], ",", 
        RowBox[{"\[Beta]", "=", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["\[Rho]", "2"]}]]}], ",", 
        RowBox[{"s", "=", 
         RowBox[{
          SuperscriptBox["me", "2"], "+", 
          RowBox[{"2", "me", " ", "E\[Nu]"}]}]}], ",", 
        RowBox[{"cos\[Delta]", "=", 
         FractionBox[
          RowBox[{
           SuperscriptBox["E\[Nu]", "2"], "-", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], 
            SuperscriptBox["E\[Mu]", "2"]}], "-", 
           SuperscriptBox["f", "2"]}], 
          RowBox[{"2", "\[Beta]", " ", "E\[Mu]", " ", "f"}]]}], ",", 
        RowBox[{"g", "=", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"f", "-", 
             RowBox[{"\[Beta]", " ", "l0", " ", "cos\[Delta]"}]}], ")"}], 
           "2"], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["cos\[Delta]", "2"]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["l0", "2"], "-", 
             SuperscriptBox["f", "2"]}], ")"}]}]}]}]}], "}"}], ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"\[Beta]", " ", "cos\[Delta]"}], "\[Rho]"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "-", 
           SuperscriptBox["me", "2"]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["f", "m"], 
         RowBox[{"(", 
          RowBox[{"s", "-", 
           SuperscriptBox["m", "2"], "-", 
           SuperscriptBox["me", "2"]}], ")"}]}], "-", 
        RowBox[{"2", 
         FractionBox["f", "m"], 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "-", 
             SuperscriptBox["me", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"s", "-", 
             SuperscriptBox["m", "2"]}], ")"}]}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l0", "2"], "-", 
            SuperscriptBox["f", "2"]}], ")"}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"f", "+", 
           FractionBox[
            RowBox[{"10", "m", " ", "\[Beta]", " ", "cos\[Delta]"}], 
            "\[Rho]"]}], ")"}], 
         FractionBox[
          RowBox[{"l0", "-", " ", 
           RowBox[{"\[Beta]", " ", "f", " ", "cos\[Delta]"}]}], 
          RowBox[{"2", "\[Rho]"}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["l0", 
            RowBox[{"4", "me"}]]}], ")"}], 
         FractionBox["m", "f"], 
         FractionBox[
          SuperscriptBox["\[Beta]", "2"], 
          SuperscriptBox["\[Rho]", "2"]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", 
            SuperscriptBox["cos\[Delta]", "2"]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l0", "2"], "-", 
           SuperscriptBox["f", "2"]}], ")"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           SuperscriptBox["me", "2"]}], "me"], 
         FractionBox[
          RowBox[{"f", "-", 
           RowBox[{"\[Beta]", " ", "l0", " ", "cos\[Delta]"}]}], 
          RowBox[{"2", " ", "\[Rho]"}]]}], "-", 
        RowBox[{
         FractionBox["m", "me"], "  ", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "cos\[Delta]"}], "\[Rho]"], 
         FractionBox[
          RowBox[{
           RowBox[{"2", 
            SuperscriptBox["l0", "2"]}], "+", 
           SuperscriptBox["f", "2"]}], "\[Rho]"]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"3", "l0", " ", "f"}], "2"], 
         FractionBox["m", "me"], " ", 
         FractionBox[
          RowBox[{"1", "+", " ", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], 
            SuperscriptBox["cos\[Delta]", "2"]}]}], 
          SuperscriptBox["\[Rho]", "2"]]}], "+", 
        RowBox[{
         FractionBox["f", 
          RowBox[{
           SuperscriptBox["l0", "2"], "-", 
           SuperscriptBox["f", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], "m", " ", "f", " ", 
            FractionBox[
             RowBox[{"l0", " ", "-", 
              RowBox[{
               FractionBox["1", "2"], "\[Beta]", " ", "f", " ", 
               "cos\[Delta]"}]}], "\[Rho]"], 
            FractionBox["cos\[Delta]", "\[Rho]"]}], "+", 
           RowBox[{"2", 
            FractionBox[
             RowBox[{"m", " ", 
              SuperscriptBox["l0", "2"]}], 
             RowBox[{"\[Beta]", " ", 
              SuperscriptBox["\[Rho]", "2"]}]]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"me", " ", "E\[Nu]"}], 
             RowBox[{"\[Beta]", " ", "m"}]], " ", 
            RowBox[{"(", 
             RowBox[{"s", "-", 
              SuperscriptBox["m", "2"]}], ")"}]}], "+", " ", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["m", "2"], "-", 
              SuperscriptBox["me", "2"]}], "\[Beta]"], 
            FractionBox[
             RowBox[{"l0", "-", " ", 
              RowBox[{"\[Beta]", " ", "f", " ", "cos\[Delta]"}]}], 
             "\[Rho]"]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"1", "+", "\[Beta]"}], 
           RowBox[{"1", "-", "\[Beta]"}]], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "m", 
            RowBox[{"(", 
             RowBox[{"l0", "+", 
              FractionBox["m", "\[Rho]"]}], ")"}]}], "-", " ", 
           FractionBox[
            RowBox[{
             SuperscriptBox["s", "2"], "+", " ", 
             RowBox[{"E\[Nu]", " ", 
              SuperscriptBox["me", "3"]}]}], 
            RowBox[{"2", "m", " ", "me"}]], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", 
               FractionBox[
                RowBox[{"\[Beta]", " ", "cos\[Delta]"}], "\[Rho]"], 
               FractionBox["m", "f"]}], "-", 
              RowBox[{
               FractionBox[
                SuperscriptBox["m", "2"], 
                SuperscriptBox["f", "2"]], " ", 
               FractionBox[
                SuperscriptBox["\[Beta]", "2"], 
                SuperscriptBox["\[Rho]", "2"]], 
               FractionBox[
                RowBox[{"1", "-", 
                 RowBox[{"3", 
                  SuperscriptBox["cos\[Delta]", "2"]}]}], "2"]}]}], ")"}], 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["l0", "2"], "-", 
                SuperscriptBox["f", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["l0", "2"], "-", 
                SuperscriptBox["f", "2"], "-", 
                RowBox[{"4", "me", " ", "l0"}]}], ")"}]}], 
             RowBox[{"4", "m", " ", "me"}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               FractionBox[
                RowBox[{"\[Beta]", " ", "cos\[Delta]"}], "\[Rho]"], " ", 
               FractionBox["m", "f"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["l0", "2"], "-", 
              SuperscriptBox["f", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "\[Rho]"], "-", 
              FractionBox[
               RowBox[{" ", 
                RowBox[{
                 SuperscriptBox["me", "2"], "+", 
                 SuperscriptBox["m", "2"]}]}], 
               RowBox[{"4", "m", " ", "me"}]]}], ")"}]}], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"\[Beta]", " ", "cos\[Delta]"}], 
             RowBox[{"2", "\[Rho]"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["m", "f"], " ", 
               FractionBox[
                RowBox[{
                 SuperscriptBox["l0", "2"], "-", 
                 SuperscriptBox["f", "2"]}], "\[Rho]"]}], "+", " ", 
              FractionBox[
               RowBox[{"l0", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "s"}], "-", 
                  SuperscriptBox["m", "2"], "-", 
                  SuperscriptBox["me", "2"]}], ")"}]}], "f"]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"f", "+", "l0"}], 
           RowBox[{"f", "-", "l0"}]], "]"}]}], "-", 
        RowBox[{"f", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            SqrtBox["g"], "\[Rho]"], "+", 
           RowBox[{
            FractionBox["\[Rho]", 
             SqrtBox["g"]], "  ", 
            RowBox[{"(", 
             RowBox[{"s", "-", " ", 
              SuperscriptBox["m", "2"], " ", "+", 
              RowBox[{
               FractionBox[
                RowBox[{"me", " ", "E\[Nu]"}], 
                RowBox[{"2", 
                 SuperscriptBox["m", "2"]}]], 
               RowBox[{"(", 
                RowBox[{"s", "+", 
                 SuperscriptBox["m", "2"]}], ")"}]}], "-", 
              RowBox[{"m", " ", 
               FractionBox[
                RowBox[{"l0", "-", 
                 RowBox[{"\[Beta]", " ", "f", " ", "cos\[Delta]"}]}], 
                "\[Rho]"]}]}], ")"}]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"l0", "-", 
            RowBox[{"\[Beta]", " ", "f", " ", "cos\[Delta]"}], "-", 
            SqrtBox["g"]}], 
           RowBox[{"l0", "-", 
            RowBox[{"\[Beta]", " ", "f", " ", "cos\[Delta]"}], "+", 
            SqrtBox["g"]}]], "]"}]}]}], ")"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]2DE\[Mu]electron", "[", 
    RowBox[{"me_", ",", "m_", ",", "E\[Mu]_", ",", "E\[Nu]_", ",", "f_"}], 
    "]"}], ":=", 
   RowBox[{
    SuperscriptBox["10", 
     RowBox[{"-", "3"}]], 
    SuperscriptBox["0.1973269631", "2"], 
    SuperscriptBox["10", 
     RowBox[{"-", "26"}]], 
    FractionBox[
     RowBox[{
      SuperscriptBox["GF", "2"], " ", "m", " ", "\[Alpha]"}], 
     RowBox[{"me", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["E\[Nu]", "2"]}]], 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"l0", "=", 
         RowBox[{"me", "+", "E\[Nu]", "-", "E\[Mu]"}]}], ",", 
        RowBox[{"\[Rho]", "=", 
         FractionBox["m", "E\[Mu]"]}], ",", 
        RowBox[{"\[Beta]", "=", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["\[Rho]", "2"]}]]}], ",", 
        RowBox[{"s", "=", 
         RowBox[{
          SuperscriptBox["me", "2"], "+", 
          RowBox[{"2", "me", " ", "E\[Nu]"}]}]}], ",", 
        RowBox[{"cos\[Delta]", "=", 
         FractionBox[
          RowBox[{
           SuperscriptBox["E\[Nu]", "2"], "-", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], 
            SuperscriptBox["E\[Mu]", "2"]}], "-", 
           SuperscriptBox["f", "2"]}], 
          RowBox[{"2", "\[Beta]", " ", "E\[Mu]", " ", "f"}]]}], ",", 
        RowBox[{"g", "=", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"f", "-", 
             RowBox[{"\[Beta]", " ", "l0", " ", "cos\[Delta]"}]}], ")"}], 
           "2"], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["cos\[Delta]", "2"]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["l0", "2"], "-", 
             SuperscriptBox["f", "2"]}], ")"}]}]}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", "f", " ", "l0", " ", "me", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            RowBox[{"2", " ", "l0", " ", "me"}], "-", 
            SuperscriptBox["me", "2"]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["f", "2"], "-", 
            SuperscriptBox["l0", "2"]}], ")"}], " ", "m"}]], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "\[Beta]"}]], 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"1", "+", "\[Beta]"}], 
             RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"3", " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["f", "2"], "-", 
           SuperscriptBox["l0", "2"]}], ")"}], " ", 
         SuperscriptBox["me", "2"], " ", 
         SuperscriptBox["\[Rho]", "2"], 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"cos\[Delta]", " ", 
              SuperscriptBox["f", "3"], " ", "\[Beta]"}], "+", 
             RowBox[{
              SuperscriptBox["l0", "3"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], "+", 
             RowBox[{"cos\[Delta]", " ", "f", " ", 
              SuperscriptBox["l0", "2"], " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Beta]", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["f", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"l0", "-", 
                RowBox[{"2", " ", "l0", " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], 
            RowBox[{"4", "m", " ", "\[Rho]"}]], "-", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["f", "2"], "-", 
             RowBox[{
             "2", " ", "cos\[Delta]", " ", "f", " ", "l0", " ", "\[Beta]"}], 
             "+", 
             RowBox[{
              SuperscriptBox["l0", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], ")"}]}], 
        RowBox[{"m", " ", 
         SuperscriptBox["g", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["f", "2"], " ", "me", " ", 
         RowBox[{"(", 
          RowBox[{"f", "-", 
           RowBox[{"cos\[Delta]", " ", "l0", " ", "\[Beta]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "m", " ", "me"}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", "\[Rho]"}], "+", 
           RowBox[{"me", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "l0"}], "+", "me"}], ")"}], " ", 
            "\[Rho]"}]}], ")"}]}], 
        RowBox[{"2", " ", "g", " ", 
         SuperscriptBox["m", "2"]}]], "-", 
       FractionBox[
        RowBox[{"f", " ", 
         SuperscriptBox["me", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["l0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["f", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
        RowBox[{"g", " ", "m"}]], "-", 
       FractionBox[
        RowBox[{"f", " ", "me", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "l0"}], "-", "me"}], ")"}], " ", "me"}]}], 
          ")"}], " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cos\[Delta]", " ", "f"}], "-", 
           RowBox[{"l0", " ", "\[Beta]"}]}], ")"}]}], 
        RowBox[{"g", " ", "m"}]], "-", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["f", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["f", "2"], "+", 
            SuperscriptBox["l0", "2"]}], ")"}], " ", 
          SuperscriptBox["me", "2"], " ", "\[Beta]", " ", "\[Rho]"}], 
         RowBox[{"4", " ", "g", " ", 
          SuperscriptBox["m", "2"]}]], " ", "cos\[Delta]"}], "-", 
       FractionBox[
        RowBox[{"f", " ", "l0", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["f", "2"], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["l0", "2"]}]}], ")"}], " ", 
         SuperscriptBox["me", "2"], " ", "\[Rho]"}], 
        RowBox[{"4", " ", "g", " ", 
         SuperscriptBox["m", "2"]}]], "+", 
       FractionBox[
        RowBox[{"f", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["f", "2"], "-", 
              SuperscriptBox["l0", "2"], "+", 
              SuperscriptBox["m", "2"]}], ")"}]}], "+", 
           RowBox[{"11", " ", "l0", " ", "me"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["me", "2"]}]}], ")"}]}], 
        RowBox[{"2", " ", "m"}]], "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["f", "2"], "-", 
              SuperscriptBox["l0", "2"]}], ")"}], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["l0", "3"], " ", "me"}], "+", 
          RowBox[{
           SuperscriptBox["l0", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "-", 
             RowBox[{"11", " ", 
              SuperscriptBox["me", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "l0", " ", "me", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["me", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["me", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "-", 
             SuperscriptBox["me", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["f", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m", "2"]}], "-", 
             RowBox[{"4", " ", "l0", " ", "me"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["me", "2"]}]}], ")"}]}]}], 
         RowBox[{"4", " ", "m", " ", "me"}]], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"f", "+", "l0"}], 
          RowBox[{"f", "-", "l0"}]], "]"}]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"f", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["f", "2"], "-", 
            SuperscriptBox["l0", "2"], "+", 
            SuperscriptBox["m", "2"], "+", 
            RowBox[{"4", " ", "l0", " ", "me"}], "-", 
            SuperscriptBox["me", "2"]}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", "\[Beta]"}]], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", "\[Beta]"}], 
          RowBox[{"1", "-", "\[Beta]"}]], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["f", "2"], " ", "me", " ", 
             RowBox[{"(", 
              RowBox[{"f", "-", 
               RowBox[{"cos\[Delta]", " ", "l0", " ", "\[Beta]"}]}], ")"}], 
             " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "l0"}], "-", "me"}], ")"}], " ", "me"}]}],
               ")"}]}], 
            RowBox[{"2", "m", " ", 
             SuperscriptBox["g", 
              RowBox[{"3", "/", "2"}]]}]]}], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["f", "2"], "-", 
              SuperscriptBox["l0", "2"]}], ")"}], "f", " ", "me", " ", 
            "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"cos\[Delta]", " ", "f"}], "-", 
              RowBox[{"l0", " ", "\[Beta]"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m", " ", "me"}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", "\[Rho]"}], "+", 
              RowBox[{"me", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "l0"}], "+", "me"}], ")"}], " ", 
               "\[Rho]"}]}], ")"}]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["g", 
             RowBox[{"3", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{" ", 
            RowBox[{
             SuperscriptBox["f", "2"], " ", "m", " ", 
             SuperscriptBox["me", "2"], " ", "\[Beta]", " ", 
             SuperscriptBox["\[Rho]", "2"], " ", "cos\[Delta]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["f", "2"], "-", 
               SuperscriptBox["l0", "2"]}], ")"}]}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["g", 
             RowBox[{"3", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"f", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["f", "2"], "-", 
               SuperscriptBox["l0", "2"]}], ")"}], "2"], " ", 
            SuperscriptBox["me", "2"], " ", "\[Rho]"}], 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["g", 
             RowBox[{"3", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"5", " ", "f", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["f", "2"], "-", 
               SuperscriptBox["l0", "2"]}], ")"}], "2"], " ", 
            SuperscriptBox["me", "2"], " ", 
            SuperscriptBox["\[Rho]", "3"]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["g", 
             RowBox[{"3", "/", "2"}]], " ", 
            SuperscriptBox["m", "2"]}]], "-", 
          FractionBox[
           RowBox[{"2", " ", "f", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "m", " ", "me", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "l0"}], "-", "me"}], ")"}], " ", 
                  "me"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["f", "4"], " ", "\[Rho]"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["l0", "4"], "-", 
                 SuperscriptBox["m", "4"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["f", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"l0", "-", "me"}], ")"}], "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["l0", "3"], " ", "me"}], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["l0", "2"], " ", 
                  SuperscriptBox["me", "2"]}], "+", 
                 SuperscriptBox["me", "4"], "-", 
                 RowBox[{"2", " ", "l0", " ", "me", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["me", "2"]}]}], ")"}]}]}], ")"}], " ", 
               "\[Rho]"}]}], ")"}]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["g", 
             RowBox[{"1", "/", "2"}]]}]], "+", 
          RowBox[{
           FractionBox["3", "2"], 
           FractionBox[
            RowBox[{" ", 
             RowBox[{
              SuperscriptBox["f", "2"], " ", 
              SuperscriptBox["me", "2"], " ", "\[Beta]", " ", 
              SuperscriptBox["\[Rho]", "2"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"cos\[Delta]", " ", "f"}], "-", 
                RowBox[{"l0", " ", "\[Beta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"f", "-", 
                RowBox[{"cos\[Delta]", " ", "l0", " ", "\[Beta]"}]}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["f", "2"], "-", 
                SuperscriptBox["l0", "2"]}], ")"}]}]}], 
            RowBox[{"m", " ", 
             SuperscriptBox["g", 
              RowBox[{"5", "/", "2"}]]}]]}], "+", 
          FractionBox[
           RowBox[{"3", " ", "f", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["f", "2"], "-", 
               SuperscriptBox["l0", "2"]}], ")"}], "2"], " ", 
            SuperscriptBox["me", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["f", "2"], "-", 
              RowBox[{
              "2", " ", "cos\[Delta]", " ", "f", " ", "l0", " ", "\[Beta]"}], 
              "+", 
              RowBox[{
               SuperscriptBox["l0", "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Rho]", "3"]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["g", 
             RowBox[{"5", "/", "2"}]]}]]}], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", 
            SqrtBox["g"]}], "+", 
           RowBox[{"\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "cos\[Delta]"}], ")"}], " ", "f"}], "+", "l0"}], 
          RowBox[{
           SqrtBox["g"], "+", 
           RowBox[{"\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "cos\[Delta]"}], ")"}], " ", "f"}], "+", "l0"}]], 
         "]"}]}]}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.8736825708331423`*^9, {3.873682708319079*^9, 3.8736827085504827`*^9}, {
   3.8736831877067537`*^9, 3.873683340257031*^9}, 3.8736843814093513`*^9, {
   3.873684563101746*^9, 3.8736845632858*^9}, 3.87372824395089*^9, {
   3.8738040349939737`*^9, 3.873804035900414*^9}, {3.878518206620791*^9, 
   3.87851822923061*^9}, 3.8785183348528976`*^9, {3.878518373075266*^9, 
   3.8785183860046988`*^9}, {3.8786779945090017`*^9, 3.878678128877302*^9}, {
   3.8852972809994793`*^9, 3.885297291551506*^9}, {3.885297929874243*^9, 
   3.885297978837268*^9}},ExpressionUUID->"4200e720-1311-4ece-b03e-\
a159486ccb34"],

Cell["\<\
Double-differential distribution in muon energy and photon energy\
\>", "Text",
 CellChangeTimes->{{3.873681078604623*^9, 3.873681106571965*^9}, {
  3.873684432467307*^9, 
  3.8736844329532146`*^9}},ExpressionUUID->"498fb89d-0f9e-4363-83e8-\
ecd8c2035431"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]E\[Mu]E\[Gamma]", "[", 
    RowBox[{
    "me_", ",", "m_", ",", "\[Beta]_", ",", "E\[Nu]_", ",", "k\[Gamma]_"}], 
    "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"k\[Gamma]", "<", 
       FractionBox[
        RowBox[{"me", "+", "E\[Nu]", "-", 
         FractionBox["m", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Beta]", "2"]}]]], "-", 
         RowBox[{"Abs", "[", 
          RowBox[{"E\[Nu]", "-", 
           FractionBox[
            RowBox[{"\[Beta]", " ", "m"}], 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["\[Beta]", "2"]}]]]}], "]"}]}], "2"]}], "&&", 
      RowBox[{"k\[Gamma]", ">", "0"}]}], ",", 
     RowBox[{"Re", "[", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"\[Sigma]3D", "[", 
         RowBox[{"me", ",", "m", ",", "E\[Nu]", ",", 
          FractionBox["m", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Beta]", "2"]}]]], ",", "k\[Gamma]", ",", "f"}],
          "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"f", ",", 
          RowBox[{"me", "+", "E\[Nu]", "-", 
           FractionBox["m", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["\[Beta]", "2"]}]]], "-", 
           RowBox[{"2", "k\[Gamma]"}]}], ",", 
          RowBox[{"me", "+", "E\[Nu]", "-", 
           FractionBox["m", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["\[Beta]", "2"]}]]]}]}], "}"}], ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "14"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "14"}]}], "]"}], "]"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"k\[Gamma]", ">", 
         FractionBox[
          RowBox[{"me", "+", "E\[Nu]", "-", 
           FractionBox["m", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["\[Beta]", "2"]}]]], "-", 
           RowBox[{"Abs", "[", 
            RowBox[{"E\[Nu]", "-", 
             FractionBox[
              RowBox[{"\[Beta]", " ", "m"}], 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["\[Beta]", "2"]}]]]}], "]"}]}], "2"]}], "&&", 
        RowBox[{"k\[Gamma]", "<", 
         FractionBox[
          RowBox[{"me", "+", "E\[Nu]", "-", 
           FractionBox["m", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["\[Beta]", "2"]}]]], "+", 
           RowBox[{"Abs", "[", 
            RowBox[{"E\[Nu]", "-", 
             FractionBox[
              RowBox[{"\[Beta]", " ", "m"}], 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["\[Beta]", "2"]}]]]}], "]"}]}], "2"]}]}], ",", 
       
       RowBox[{"Re", "[", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"\[Sigma]3D", "[", 
           RowBox[{"me", ",", "m", ",", "E\[Nu]", ",", 
            FractionBox["m", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["\[Beta]", "2"]}]]], ",", "k\[Gamma]", ",", 
            "f"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"f", ",", 
            RowBox[{"Abs", "[", 
             RowBox[{"E\[Nu]", "-", 
              FractionBox[
               RowBox[{"\[Beta]", " ", "m"}], 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["\[Beta]", "2"]}]]]}], "]"}], ",", 
            RowBox[{"me", "+", "E\[Nu]", "-", 
             FractionBox["m", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["\[Beta]", "2"]}]]]}]}], "}"}], ",", 
          RowBox[{"AccuracyGoal", "\[Rule]", "14"}], ",", 
          RowBox[{"WorkingPrecision", "\[Rule]", "14"}]}], "]"}], "]"}], ",", 
       
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"k\[Gamma]", ">", 
           FractionBox[
            RowBox[{"me", "+", "E\[Nu]", "-", 
             FractionBox["m", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["\[Beta]", "2"]}]]], "+", 
             RowBox[{"Abs", "[", 
              RowBox[{"E\[Nu]", "-", 
               FractionBox[
                RowBox[{"\[Beta]", " ", "m"}], 
                SqrtBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox["\[Beta]", "2"]}]]]}], "]"}]}], "2"]}], "&&", 
          RowBox[{"k\[Gamma]", "<", 
           RowBox[{"me", "+", "E\[Nu]", "-", 
            FractionBox["m", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["\[Beta]", "2"]}]]]}]}]}], ",", 
         RowBox[{"Re", "[", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{"\[Sigma]3D", "[", 
             RowBox[{"me", ",", "m", ",", "E\[Nu]", ",", 
              FractionBox["m", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["\[Beta]", "2"]}]]], ",", "k\[Gamma]", ",", 
              "f"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"f", ",", 
              RowBox[{
               RowBox[{"2", "k\[Gamma]"}], "-", 
               RowBox[{"(", 
                RowBox[{"me", "+", "E\[Nu]", "-", 
                 FractionBox["m", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["\[Beta]", "2"]}]]]}], ")"}]}], ",", 
              RowBox[{"me", "+", "E\[Nu]", "-", 
               FractionBox["m", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox["\[Beta]", "2"]}]]]}]}], "}"}], ",", 
            RowBox[{"AccuracyGoal", "\[Rule]", "14"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "14"}]}], "]"}], "]"}], 
         ",", "0."}], "]"}]}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8736827688833637`*^9, 3.873682871339252*^9}, {
  3.873683147153051*^9, 3.873683147884763*^9}, {3.873684557466095*^9, 
  3.873684557631957*^9}},ExpressionUUID->"0af68c09-0c94-4467-a917-\
4b1af64d0691"],

Cell["\<\
Double-differential distribution in photon energy and photon angle with the \
photon angular variable fb: \
\>", "Text",
 CellChangeTimes->{{3.88359370634828*^9, 
  3.883593730418803*^9}},ExpressionUUID->"51abe11e-4a83-449b-941c-\
9dce8b809704"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]2Dk\[Gamma]f", "[", 
    RowBox[{"me_", ",", "m_", ",", "E\[Nu]_", ",", "k\[Gamma]_", ",", "fb_"}],
     "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["GF", "2"], 
     RowBox[{"\[Pi]", " ", "E\[Nu]"}]], 
    FractionBox[
     RowBox[{"\[Alpha]", " "}], 
     RowBox[{"\[Pi]", " "}]], "fb", " ", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"l0", "=", 
         RowBox[{"me", "+", "E\[Nu]", "-", "k\[Gamma]"}]}], ",", 
        RowBox[{"s", "=", 
         RowBox[{
          SuperscriptBox["me", "2"], "+", 
          RowBox[{"2", "me", " ", "E\[Nu]"}]}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["l0", "2"], "-", 
          SuperscriptBox["fb", "2"], "-", 
          SuperscriptBox["m", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l0", "2"], "-", 
            SuperscriptBox["fb", "2"], "-", "s"}], ")"}], "2"]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "l0"}], "-", "me"}], ")"}], " ", 
             FractionBox["me", "E\[Nu]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s", "-", 
                  SuperscriptBox["m", "2"], "-", 
                  SuperscriptBox["me", "2"]}], ")"}], "k\[Gamma]"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m", "2"]}]}], ")"}], "E\[Nu]"}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox[
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"l0", "-", "me"}], ")"}], "2"], "k\[Gamma]"], "+", 
                  FractionBox[
                   RowBox[{"me", " ", 
                    RowBox[{"(", 
                    RowBox[{"s", "-", 
                    RowBox[{"k\[Gamma]", " ", "me"}]}], ")"}]}], 
                   RowBox[{"4", 
                    SuperscriptBox["k\[Gamma]", "2"]}]]}], ")"}]}]}], ")"}]}], 
            RowBox[{
             SuperscriptBox["l0", "2"], "-", 
             SuperscriptBox["fb", "2"]}]]}], "-", 
          FractionBox[
           RowBox[{"4", 
            SuperscriptBox["me", "2"], 
            SuperscriptBox["k\[Gamma]", "2"]}], 
           RowBox[{
            SuperscriptBox["l0", "2"], "-", 
            SuperscriptBox["fb", "2"]}]], "+", 
          FractionBox[
           RowBox[{"me", " ", 
            SuperscriptBox["s", "2"]}], 
           RowBox[{"4", " ", "E\[Nu]", " ", 
            SuperscriptBox["k\[Gamma]", "2"]}]], "-", " ", 
          RowBox[{"3", 
           RowBox[{"(", 
            RowBox[{"s", "-", 
             SuperscriptBox["m", "2"]}], ")"}]}], "+", 
          RowBox[{"s", 
           RowBox[{"(", " ", 
            RowBox[{
             FractionBox["E\[Nu]", "k\[Gamma]"], "+", 
             RowBox[{
              FractionBox["me", 
               RowBox[{"2", "E\[Nu]"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 FractionBox["3", "2"], 
                 FractionBox["me", "k\[Gamma]"]}]}], ")"}]}]}], ")"}]}], "-", 
          
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["l0", "2"], "-", 
               SuperscriptBox["fb", "2"]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["l0", "2"], "-", 
               SuperscriptBox["fb", "2"], "-", 
               SuperscriptBox["m", "2"]}], ")"}]}], "E\[Nu]"], 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               SuperscriptBox["l0", "2"], "-", 
               SuperscriptBox["fb", "2"], "-", 
               RowBox[{"2", "l0", " ", "me"}]}], 
              RowBox[{"4", " ", "k\[Gamma]", " ", 
               SuperscriptBox["me", "2"]}]], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox["l0", "2"], "-", 
               SuperscriptBox["fb", "2"], "-", " ", 
               RowBox[{"4", " ", "l0", " ", "me"}]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["k\[Gamma]", "2"], " ", "me"}]]}], ")"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["l0", "2"], "-", 
             SuperscriptBox["fb", "2"], "-", 
             SuperscriptBox["m", "2"]}], "E\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               FractionBox["3", "4"]}], 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"l0", "-", "me"}], ")"}], "2"], "k\[Gamma]"]}], "+", 
             
             RowBox[{"(", 
              RowBox[{"k\[Gamma]", "-", 
               RowBox[{"3", "E\[Nu]"}]}], ")"}], "+", 
             RowBox[{"me", 
              FractionBox[
               RowBox[{
                SuperscriptBox["me", "2"], "-", 
                RowBox[{"l0", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "k\[Gamma]"}], "+", 
                   RowBox[{"5", "l0"}]}], ")"}]}]}], 
               RowBox[{"4", 
                SuperscriptBox["k\[Gamma]", "2"]}]]}], "-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["fb", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"k\[Gamma]", "-", "me"}], ")"}]}], 
              RowBox[{"4", 
               SuperscriptBox["k\[Gamma]", "2"]}]]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["l0", "2"], "-", 
              SuperscriptBox["fb", "2"], "+", 
              SuperscriptBox["m", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s", "-", 
              SuperscriptBox["m", "2"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["l0", "2"], "-", 
              SuperscriptBox["fb", "2"], "-", "s"}], ")"}], "2"]]}], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["m", "2"], 
          RowBox[{
           SuperscriptBox["l0", "2"], "-", 
           SuperscriptBox["fb", "2"]}]], "]"}]}]}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8835236450675*^9, 3.883523683129311*^9}, 
   3.883524227196978*^9, {3.883525607866397*^9, 3.8835256182928*^9}, {
   3.88352570553496*^9, 3.88352575254808*^9}, {3.883525813237995*^9, 
   3.8835258529788837`*^9}, {3.883586205306717*^9, 3.883586216058136*^9}, {
   3.883586299425909*^9, 3.883586315924543*^9}, {3.883586369840266*^9, 
   3.883586372483614*^9}, {3.883586454673053*^9, 3.883586459605236*^9}, {
   3.8835865132572737`*^9, 3.883586516270296*^9}, {3.8835865915309668`*^9, 
   3.883586598111931*^9}, {3.8835868041855288`*^9, 3.883586818182774*^9}, {
   3.883586857244093*^9, 3.8835869340788603`*^9}, {3.883586978046357*^9, 
   3.883587040507724*^9}, {3.8835870883817577`*^9, 3.8835870927611*^9}, {
   3.883589847799966*^9, 3.883589886303293*^9}, {3.883593396928178*^9, 
   3.883593433020875*^9}, {3.883593479564005*^9, 3.883593485889194*^9}, {
   3.883593523421219*^9, 3.8835935421698437`*^9}, {3.88359359103295*^9, 
   3.883593591110936*^9}, {3.883593664002339*^9, 
   3.8835936773925467`*^9}},ExpressionUUID->"5d0663b8-15f5-4ce1-a566-\
83e7c33c171d"],

Cell["Photon energy spectrum", "Text",
 CellChangeTimes->{{3.88359370634828*^9, 
  3.883593747572793*^9}},ExpressionUUID->"ceb1ca6e-b0a1-45e0-988c-\
75c5be284b12"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]k\[Gamma]", "[", 
    RowBox[{"me_", ",", "m_", ",", "E\[Nu]_", ",", "k\[Gamma]_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s", "=", 
       RowBox[{
        SuperscriptBox["me", "2"], "+", 
        RowBox[{"2", "me", " ", "E\[Nu]"}]}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       SuperscriptBox["GF", "2"], 
       RowBox[{"\[Pi]", " ", "E\[Nu]"}]], 
      FractionBox[
       RowBox[{"\[Alpha]", " "}], 
       RowBox[{"\[Pi]", " "}]], 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"k\[Gamma]", ">", 
         RowBox[{
          FractionBox["me", "2"], "-", 
          FractionBox[
           SuperscriptBox["m", "2"], 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"me", "+", 
              RowBox[{"2", "E\[Nu]"}]}], ")"}]}]]}]}], ",", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"s", "-", 
             SuperscriptBox["m", "2"], "-", 
             RowBox[{"2", "me", " ", "k\[Gamma]"}]}], 
            RowBox[{"12", "me", " ", "E\[Nu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"me", " ", "k\[Gamma]"}], "-", 
             FractionBox[
              RowBox[{
               RowBox[{"20", " ", "s"}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"14", " ", 
                SuperscriptBox["me", "2"]}]}], "2"], "-", 
             FractionBox[
              RowBox[{
               RowBox[{"53", " ", 
                SuperscriptBox["s", "2"]}], "-", 
               RowBox[{"38", " ", 
                SuperscriptBox["me", "2"], " ", "s"}], "-", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"49", " ", "s"}], "-", 
                  RowBox[{"26", " ", 
                   SuperscriptBox["me", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m", "4"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["me", "4"]}]}], 
              RowBox[{"4", "k\[Gamma]", " ", "me"}]], "-", 
             FractionBox[
              RowBox[{
               RowBox[{"s", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "s"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["me", "2"]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "s"}], "-", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["me", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m", "4"]}]}], 
              RowBox[{"4", 
               SuperscriptBox["k\[Gamma]", "2"]}]]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"s", "-", 
               SuperscriptBox["m", "2"]}], ")"}], " "}], "2"], 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"me", "+", "E\[Nu]"}], 
              RowBox[{"k\[Gamma]", " ", "s"}]], "+", 
             FractionBox["1", 
              RowBox[{"s", "-", 
               SuperscriptBox["me", "2"]}]], "+", 
             FractionBox["2", 
              RowBox[{"s", "-", 
               SuperscriptBox["m", "2"]}]]}], ")"}], 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"s", "-", 
              SuperscriptBox["m", "2"]}], 
             RowBox[{"2", "me", " ", "k\[Gamma]"}]], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"s", "-", 
                RowBox[{"2", "me", " ", "k\[Gamma]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                FractionBox["s", 
                 RowBox[{"me", " ", "k\[Gamma]"}]], "-", 
                RowBox[{
                 FractionBox[
                  SuperscriptBox["m", "4"], 
                  RowBox[{
                   SuperscriptBox["me", "2"], " ", 
                   SuperscriptBox["k\[Gamma]", "2"]}]], 
                 FractionBox[
                  RowBox[{
                   RowBox[{"k\[Gamma]", " ", "s"}], "-", 
                   SuperscriptBox["me", "3"]}], 
                  RowBox[{"4", " ", "E\[Nu]", " ", "s"}]]}]}], ")"}]}]}], 
            ")"}], 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"s", "-", 
              RowBox[{"2", "me", " ", "k\[Gamma]"}]}], 
             SuperscriptBox["m", "2"]], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "-", 
             SuperscriptBox["m", "2"]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               FractionBox[
                RowBox[{
                 RowBox[{"-", "k\[Gamma]"}], "+", "me", "+", "E\[Nu]", "+", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["m", "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "k\[Gamma]"}], "+", "me", "+", "E\[Nu]"}], 
                    ")"}], "2"]}]]}], 
                RowBox[{
                 RowBox[{"-", "k\[Gamma]"}], "+", "me", "+", "E\[Nu]", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["k\[Gamma]", "2"], "+", 
                   SuperscriptBox["E\[Nu]", "2"], "-", 
                   RowBox[{"2", " ", "k\[Gamma]", " ", 
                    RowBox[{"(", 
                    RowBox[{"me", "+", "E\[Nu]"}], ")"}]}]}]]}]]}], "]"}], 
             "+", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               FractionBox[
                RowBox[{
                 RowBox[{"-", "k\[Gamma]"}], "+", "me", "+", "E\[Nu]", "-", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["m", "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "k\[Gamma]"}], "+", "me", "+", "E\[Nu]"}], 
                    ")"}], "2"]}]]}], 
                RowBox[{
                 RowBox[{"-", "k\[Gamma]"}], "+", "me", "+", "E\[Nu]", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["k\[Gamma]", "2"], "+", 
                   SuperscriptBox["E\[Nu]", "2"], "-", 
                   RowBox[{"2", " ", "k\[Gamma]", " ", 
                    RowBox[{"(", 
                    RowBox[{"me", "+", "E\[Nu]"}], ")"}]}]}]]}]]}], "]"}], 
             "+", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                  RowBox[{"-", "k\[Gamma]"}], "+", "me", "+", "E\[Nu]", "+", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["m", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "k\[Gamma]"}], "+", "me", "+", "E\[Nu]"}], 
                    ")"}], "2"]}]]}], 
                 RowBox[{"k\[Gamma]", "-", "me", "-", "E\[Nu]", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["k\[Gamma]", "2"], "+", 
                    SuperscriptBox["E\[Nu]", "2"], "-", 
                    RowBox[{"2", " ", "k\[Gamma]", " ", 
                    RowBox[{"(", 
                    RowBox[{"me", "+", "E\[Nu]"}], ")"}]}]}]]}]]}]}], "]"}], 
             "+", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               FractionBox[
                RowBox[{"k\[Gamma]", "-", "me", "-", "E\[Nu]", "+", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["m", "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "k\[Gamma]"}], "+", "me", "+", "E\[Nu]"}], 
                    ")"}], "2"]}]]}], 
                RowBox[{"k\[Gamma]", "-", "me", "-", "E\[Nu]", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["k\[Gamma]", "2"], "+", 
                   SuperscriptBox["E\[Nu]", "2"], "-", 
                   RowBox[{"2", " ", "k\[Gamma]", " ", 
                    RowBox[{"(", 
                    RowBox[{"me", "+", "E\[Nu]"}], ")"}]}]}]]}]]}], "]"}], 
             "-", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               FractionBox["me", 
                RowBox[{
                 RowBox[{"-", "k\[Gamma]"}], "+", "me", "+", "E\[Nu]", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["k\[Gamma]", "2"], "+", 
                   SuperscriptBox["E\[Nu]", "2"], "-", 
                   RowBox[{"2", " ", "k\[Gamma]", " ", 
                    RowBox[{"(", 
                    RowBox[{"me", "+", "E\[Nu]"}], ")"}]}]}]]}]]}], "]"}], 
             "-", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"-", 
                FractionBox["me", 
                 RowBox[{"k\[Gamma]", "-", "me", "-", "E\[Nu]", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["k\[Gamma]", "2"], "+", 
                    SuperscriptBox["E\[Nu]", "2"], "-", 
                    RowBox[{"2", " ", "k\[Gamma]", " ", 
                    RowBox[{"(", 
                    RowBox[{"me", "+", "E\[Nu]"}], ")"}]}]}]]}]]}]}], "]"}], 
             "-", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               FractionBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "k\[Gamma]"}], "+", "me", "+", 
                 RowBox[{"2", " ", "E\[Nu]"}]}], 
                RowBox[{
                 RowBox[{"-", "k\[Gamma]"}], "+", "me", "+", "E\[Nu]", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["k\[Gamma]", "2"], "+", 
                   SuperscriptBox["E\[Nu]", "2"], "-", 
                   RowBox[{"2", " ", "k\[Gamma]", " ", 
                    RowBox[{"(", 
                    RowBox[{"me", "+", "E\[Nu]"}], ")"}]}]}]]}]]}], "]"}], 
             "-", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "k\[Gamma]"}], "+", "me", "+", 
                  RowBox[{"2", " ", "E\[Nu]"}]}], 
                 RowBox[{"k\[Gamma]", "-", "me", "-", "E\[Nu]", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["k\[Gamma]", "2"], "+", 
                    SuperscriptBox["E\[Nu]", "2"], "-", 
                    RowBox[{"2", " ", "k\[Gamma]", " ", 
                    RowBox[{"(", 
                    RowBox[{"me", "+", "E\[Nu]"}], ")"}]}]}]]}]]}]}], "]"}], 
             "+", 
             RowBox[{
              RowBox[{"Log", "[", 
               FractionBox["s", 
                RowBox[{"2", " ", "me", " ", "k\[Gamma]"}]], "]"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"s", "-", 
                 RowBox[{"2", "me", " ", "k\[Gamma]"}]}], 
                SuperscriptBox["m", "2"]], "]"}]}]}], ")"}]}]}], ")"}], ",", 
        RowBox[{
         RowBox[{"-", " ", 
          FractionBox[
           SuperscriptBox["m", "4"], 
           RowBox[{"2", " ", 
            SuperscriptBox["me", "2"]}]]}], "-", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            FractionBox["E\[Nu]", "me"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s", "-", 
            SuperscriptBox["m", "2"], "-", 
            FractionBox[
             SuperscriptBox["me", "2"], "2"]}], ")"}]}], "-", 
         RowBox[{"2", 
          SuperscriptBox["k\[Gamma]", "2"], " ", 
          FractionBox["E\[Nu]", "me"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             FractionBox["4", "3"], " ", 
             FractionBox["E\[Nu]", "me"]}]}], ")"}]}], "-", 
         RowBox[{"E\[Nu]", " ", "k\[Gamma]", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", 
             FractionBox[
              SuperscriptBox["m", "2"], 
              SuperscriptBox["me", "2"]]}], "-", 
            RowBox[{
             FractionBox["10", "3"], 
             FractionBox["E\[Nu]", "me"]}]}], ")"}]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "4"], " ", "me"}], "+", 
           RowBox[{"8", " ", "E\[Nu]", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"s", "-", 
               SuperscriptBox["m", "2"]}], ")"}], "2"]}]}], 
          RowBox[{"2", " ", "k\[Gamma]", " ", "s"}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "-", "s"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              FractionBox[
               RowBox[{"me", "+", 
                RowBox[{"2", " ", "E\[Nu]"}]}], 
               RowBox[{
                RowBox[{"-", "k\[Gamma]"}], "+", "me", "+", "E\[Nu]", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["k\[Gamma]", "2"], "+", 
                  SuperscriptBox["E\[Nu]", "2"], "-", 
                  RowBox[{"2", " ", "k\[Gamma]", " ", 
                   RowBox[{"(", 
                    RowBox[{"me", "+", "E\[Nu]"}], ")"}]}]}]]}]]}], "]"}], 
            "+", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"-", 
               FractionBox[
                RowBox[{
                 RowBox[{"2", " ", "k\[Gamma]"}], "-", "me"}], 
                RowBox[{
                 RowBox[{"-", "k\[Gamma]"}], "+", "me", "+", "E\[Nu]", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["k\[Gamma]", "2"], "+", 
                   SuperscriptBox["E\[Nu]", "2"], "-", 
                   RowBox[{"2", " ", "k\[Gamma]", " ", 
                    RowBox[{"(", 
                    RowBox[{"me", "+", "E\[Nu]"}], ")"}]}]}]]}]]}]}], "]"}], 
            "+", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"-", 
               FractionBox[
                RowBox[{"me", "+", 
                 RowBox[{"2", " ", "E\[Nu]"}]}], 
                RowBox[{"k\[Gamma]", "-", "me", "-", "E\[Nu]", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["k\[Gamma]", "2"], "+", 
                   SuperscriptBox["E\[Nu]", "2"], "-", 
                   RowBox[{"2", " ", "k\[Gamma]", " ", 
                    RowBox[{"(", 
                    RowBox[{"me", "+", "E\[Nu]"}], ")"}]}]}]]}]]}]}], "]"}], 
            "+", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              FractionBox[
               RowBox[{
                RowBox[{"2", " ", "k\[Gamma]"}], "-", "me"}], 
               RowBox[{"k\[Gamma]", "-", "me", "-", "E\[Nu]", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["k\[Gamma]", "2"], "+", 
                  SuperscriptBox["E\[Nu]", "2"], "-", 
                  RowBox[{"2", " ", "k\[Gamma]", " ", 
                   RowBox[{"(", 
                    RowBox[{"me", "+", "E\[Nu]"}], ")"}]}]}]]}]]}], "]"}], 
            "-", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              FractionBox["me", 
               RowBox[{
                RowBox[{"-", "k\[Gamma]"}], "+", "me", "+", "E\[Nu]", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["k\[Gamma]", "2"], "+", 
                  SuperscriptBox["E\[Nu]", "2"], "-", 
                  RowBox[{"2", " ", "k\[Gamma]", " ", 
                   RowBox[{"(", 
                    RowBox[{"me", "+", "E\[Nu]"}], ")"}]}]}]]}]]}], "]"}], 
            "-", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"-", 
               FractionBox["me", 
                RowBox[{"k\[Gamma]", "-", "me", "-", "E\[Nu]", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["k\[Gamma]", "2"], "+", 
                   SuperscriptBox["E\[Nu]", "2"], "-", 
                   RowBox[{"2", " ", "k\[Gamma]", " ", 
                    RowBox[{"(", 
                    RowBox[{"me", "+", "E\[Nu]"}], ")"}]}]}]]}]]}]}], "]"}], 
            "-", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              FractionBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "k\[Gamma]"}], "+", "me", "+", 
                RowBox[{"2", " ", "E\[Nu]"}]}], 
               RowBox[{
                RowBox[{"-", "k\[Gamma]"}], "+", "me", "+", "E\[Nu]", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["k\[Gamma]", "2"], "+", 
                  SuperscriptBox["E\[Nu]", "2"], "-", 
                  RowBox[{"2", " ", "k\[Gamma]", " ", 
                   RowBox[{"(", 
                    RowBox[{"me", "+", "E\[Nu]"}], ")"}]}]}]]}]]}], "]"}], 
            "-", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"-", 
               FractionBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "k\[Gamma]"}], "+", "me", "+", 
                 RowBox[{"2", " ", "E\[Nu]"}]}], 
                RowBox[{"k\[Gamma]", "-", "me", "-", "E\[Nu]", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["k\[Gamma]", "2"], "+", 
                   SuperscriptBox["E\[Nu]", "2"], "-", 
                   RowBox[{"2", " ", "k\[Gamma]", " ", 
                    RowBox[{"(", 
                    RowBox[{"me", "+", "E\[Nu]"}], ")"}]}]}]]}]]}]}], "]"}], 
            "+", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Log", "[", 
                FractionBox[
                 RowBox[{"2", " ", "k\[Gamma]"}], "me"], "]"}], " ", 
               RowBox[{"Log", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    FractionBox[
                    RowBox[{" ", 
                    RowBox[{"2", "k\[Gamma]"}]}], "me"]}], ")"}], "s"}], 
                 SuperscriptBox["m", "2"]], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Log", "[", 
                FractionBox["s", 
                 RowBox[{"2", " ", "me", " ", "k\[Gamma]"}]], "]"}], " ", 
               RowBox[{"Log", "[", 
                FractionBox[
                 RowBox[{"me", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "k\[Gamma]"}], "+", "me", "+", 
                    RowBox[{"2", " ", "E\[Nu]"}]}], ")"}]}], 
                 SuperscriptBox["m", "2"]], "]"}]}]}], ")"}]}], ")"}]}], "+", 
         
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "k\[Gamma]"}], "-", "me"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"me", "+", "k\[Gamma]"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m", "4"], "-", 
                  RowBox[{"4", " ", "E\[Nu]", " ", "k\[Gamma]", " ", "s"}]}], 
                 ")"}]}], "-", 
               RowBox[{"2", "me", " ", 
                SuperscriptBox["m", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "2"], "E\[Nu]", " ", "k\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m", "2"], "+", 
               RowBox[{"2", "me", " ", "k\[Gamma]"}]}], ")"}]}]}], 
           RowBox[{"8", "me", " ", "E\[Nu]", " ", 
            SuperscriptBox["k\[Gamma]", "2"]}]], 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"s", "-", 
             RowBox[{"2", "me", " ", "k\[Gamma]"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               FractionBox[
                RowBox[{" ", 
                 RowBox[{"2", "k\[Gamma]"}]}], "me"]}], ")"}], " ", "s"}]], 
           "]"}]}], "+", 
         RowBox[{
          FractionBox["E\[Nu]", "k\[Gamma]"], " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["k\[Gamma]", "2"]}], "-", 
            FractionBox[
             SuperscriptBox["m", "4"], "s"]}], ")"}], 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"s", "-", 
             RowBox[{"2", "me", " ", "k\[Gamma]"}]}], 
            SuperscriptBox["m", "2"]], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s", "-", 
              SuperscriptBox["m", "2"]}], ")"}], " "}], "2"], 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"me", "+", "E\[Nu]"}], 
             RowBox[{"k\[Gamma]", " ", "s"}]], "+", 
            FractionBox["1", 
             RowBox[{"s", "-", 
              SuperscriptBox["me", "2"]}]], "+", 
            FractionBox["2", 
             RowBox[{"s", "-", 
              SuperscriptBox["m", "2"]}]]}], ")"}], 
          RowBox[{"Log", "[", 
           FractionBox["s", 
            SuperscriptBox["me", "2"]], "]"}]}]}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.883529737171668*^9, 3.8835297441680527`*^9}, {
   3.883530333405767*^9, 3.8835303531350327`*^9}, {3.8835718796988783`*^9, 
   3.8835718798739843`*^9}, {3.883572826373754*^9, 3.8835728433700657`*^9}, {
   3.883593414865055*^9, 3.883593427225775*^9}, {3.8835935054311247`*^9, 
   3.8835935425751266`*^9}, {3.883593591120451*^9, 3.883593591440773*^9}, {
   3.8839583201342287`*^9, 3.88395833784136*^9}, {3.883958393567526*^9, 
   3.88395842899109*^9}, 3.8839585970656023`*^9, 3.8839602468061533`*^9, 
   3.883960803120194*^9, {3.8839608797906237`*^9, 3.883960883248399*^9}, {
   3.883960914649572*^9, 
   3.8839609301703577`*^9}},ExpressionUUID->"f81c294e-590a-4e92-94c1-\
fc5fe8785af9"],

Cell[TextData[{
 "Muon energy spectrum in the limit ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "\[Nu]"], ">>", 
    SubscriptBox["m", "e"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "16cba00e-024b-4af2-b508-9feac206d192"],
 " from Bardin and Dokuchaeva, Nucl.Phys.B 287 (1987) 839-851"
}], "Text",
 CellChangeTimes->{{3.873681078604623*^9, 3.8736810809084177`*^9}, {
  3.873681114587759*^9, 3.873681118494166*^9}, {3.8750220731250553`*^9, 
  3.875022130324839*^9}},ExpressionUUID->"a962e06d-ba3f-4029-99b7-\
1afeebc80bb5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"I3Dpmuon", "[", 
    RowBox[{"me_", ",", "m_", ",", "E\[Nu]_", ",", "E\[Mu]_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"re", "=", 
        FractionBox["me", 
         RowBox[{"2", "E\[Nu]"}]]}], ",", 
       RowBox[{"r", "=", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         RowBox[{"2", "me", " ", "E\[Nu]"}]]}], ",", 
       RowBox[{"y", "=", 
        FractionBox["E\[Mu]", "E\[Nu]"]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "r"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["y", "2"], 
              RowBox[{"r", " ", "re"}]], "]"}], "-", "2"}], ")"}], 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            FractionBox["r", "y"]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox["y", "r"], "]"}], 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "y"}], "]"}]}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", "r"}], "]"}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", "y"}], "]"}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{"r", "-", "y"}], 
            RowBox[{"1", "-", "y"}]]}], "]"}], "+", 
         RowBox[{
          FractionBox["3", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", "r"}], ")"}], 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "r"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{"3", "r"}]}], "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{"1", "-", 
             FractionBox["r", "y"]}], 
            RowBox[{"1", "-", "r"}]]}], "]"}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{"y", "-", "r"}], 
            RowBox[{"1", "-", "r"}]]}], "]"}], "-", 
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox["y", "r"], "]"}], 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"y", "-", "r"}], 
            RowBox[{"1", "-", "r"}]], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "36"]}], 
         SuperscriptBox["r", "3"], 
         SuperscriptBox["y", 
          RowBox[{"-", "3"}]]}], "+", 
        RowBox[{
         FractionBox[
          SuperscriptBox["r", "2"], "12"], 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            FractionBox["7", "2"], "r"}]}], ")"}], 
         SuperscriptBox["y", 
          RowBox[{"-", "2"}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "12"]}], "r"}], "-", 
           FractionBox[
            SuperscriptBox["r", "2"], "2"], "-", 
           FractionBox[
            SuperscriptBox["r", "3"], "6"]}], ")"}], 
         SuperscriptBox["y", 
          RowBox[{"-", "1"}]]}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["47", "36"]}], "+", 
          RowBox[{
           FractionBox["25", "8"], "r"}], "+", 
          RowBox[{
           FractionBox["3", "8"], 
           SuperscriptBox["r", "2"]}]}], ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11", "12"]}], "-", 
           RowBox[{
            FractionBox["1", "4"], "r"}]}], ")"}], "y"}], "+", 
        RowBox[{
         FractionBox["1", "24"], 
         SuperscriptBox["y", "2"]}]}], ")"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           SuperscriptBox["r", "2"], "2"], 
          SuperscriptBox["y", 
           RowBox[{"-", "2"}]]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["r", "2"], "-", 
            RowBox[{"2", 
             SuperscriptBox["r", "2"]}]}], ")"}], 
          SuperscriptBox["y", 
           RowBox[{"-", "1"}]]}], "+", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "4"], "-", 
           RowBox[{
            FractionBox["3", "4"], "r"}], "+", 
           RowBox[{
            FractionBox["3", "2"], 
            SuperscriptBox["r", "2"]}]}], ")"}], "+", 
         RowBox[{
          FractionBox["1", "2"], "y"}]}], ")"}], 
       RowBox[{"Log", "[", "r", "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "6"], 
          SuperscriptBox["r", "3"], 
          SuperscriptBox["y", 
           RowBox[{"-", "3"}]]}], "+", 
         RowBox[{
          FractionBox[
           SuperscriptBox["r", "2"], "4"], 
          RowBox[{"(", 
           RowBox[{"1", "-", "r"}], ")"}], 
          SuperscriptBox["y", 
           RowBox[{"-", "2"}]]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "-", 
            FractionBox[
             SuperscriptBox["r", "2"], "2"]}], ")"}], 
          SuperscriptBox["y", 
           RowBox[{"-", "1"}]]}], "-", 
         FractionBox["2", "3"]}], ")"}], 
       RowBox[{"Log", "[", "re", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], 
          SuperscriptBox["y", 
           RowBox[{"-", "2"}]]}], "+", 
         RowBox[{"r", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", "r"}]}], ")"}], 
          SuperscriptBox["y", 
           RowBox[{"-", "1"}]]}], "+", 
         RowBox[{
          FractionBox["3", "2"], 
          SuperscriptBox["r", "2"]}], "+", "y"}], ")"}], 
       RowBox[{"Log", "[", "y", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "6"], 
          SuperscriptBox["r", "3"], 
          SuperscriptBox["y", 
           RowBox[{"-", "3"}]]}], "-", 
         RowBox[{
          FractionBox[
           SuperscriptBox["r", "2"], "4"], 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], 
          SuperscriptBox["y", 
           RowBox[{"-", "2"}]]}], "+", 
         RowBox[{
          FractionBox["r", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", "r"}]}], ")"}], 
          SuperscriptBox["y", 
           RowBox[{"-", "1"}]]}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["23", "12"]}], "+", 
           RowBox[{
            FractionBox["9", "4"], "r"}], "-", 
           RowBox[{
            FractionBox["3", "2"], 
            SuperscriptBox["r", "2"]}]}], ")"}], "-", 
         RowBox[{
          FractionBox["1", "2"], "y"}]}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "y"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           SuperscriptBox["r", "2"], "6"], 
          SuperscriptBox["y", 
           RowBox[{"-", "2"}]]}], "-", 
         RowBox[{
          FractionBox["r", "4"], 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "3"], "+", "r"}], ")"}], 
          SuperscriptBox["y", 
           RowBox[{"-", "1"}]]}], "+", 
         RowBox[{
          FractionBox["5", "4"], 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "3"], "+", "r"}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], "y"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["r", "y"]}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox["r", "y"]}], "]"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I3Dpelectron", "[", 
    RowBox[{"me_", ",", "m_", ",", "E\[Nu]_", ",", "E\[Mu]_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"re", "=", 
        FractionBox["me", 
         RowBox[{"2", "E\[Nu]"}]]}], ",", 
       RowBox[{"r", "=", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         RowBox[{"2", "me", " ", "E\[Nu]"}]]}], ",", 
       RowBox[{"y", "=", 
        FractionBox["E\[Mu]", "E\[Nu]"]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "r", "-", "y"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox[
              RowBox[{"r", "-", "y"}], 
              RowBox[{"r", 
               RowBox[{"(", 
                RowBox[{"1", "-", "y"}], ")"}]}]]}], "]"}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox[
              RowBox[{"y", "-", "r"}], "y"]}], "]"}], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "r"}], "+", "y"}], "y"], "]"}], 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["y", "2"], 
              RowBox[{"re", " ", "r"}]], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", "2"], 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              FractionBox["y", "r"], "]"}], "2"]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "y"}], ")"}], " ", "y"}], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "y"}], ")"}]}]}], 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"1", "-", "y"}], ")"}]}]], 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox[
              RowBox[{"y", "-", "1"}], "y"]}], "]"}], "+", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox[
              RowBox[{"r", "-", "y"}], "r"]}], "]"}], "-", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "r"}], "r"]}], "]"}], "+", " ", 
           RowBox[{
            RowBox[{"Log", "[", 
             FractionBox["y", "r"], "]"}], 
            RowBox[{"Log", "[", 
             RowBox[{"y", 
              RowBox[{"(", 
               RowBox[{"y", "-", "r"}], ")"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"Log", "[", "y", "]"}], 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "y"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Log", "[", "r", "]"}], 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "r"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["r", "3"], "18"], 
           SuperscriptBox["y", 
            RowBox[{"-", "3"}]]}], "-", 
          RowBox[{
           FractionBox[
            SuperscriptBox["r", "2"], "24"], 
           RowBox[{"(", 
            RowBox[{"7", "-", 
             FractionBox[
              RowBox[{"5", "r"}], "3"]}], ")"}], 
           SuperscriptBox["y", 
            RowBox[{"-", "2"}]]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["23", "24"], "r"}], "+", 
             FractionBox["4", "3"]}], ")"}], "r", " ", 
           SuperscriptBox["y", 
            RowBox[{"-", "1"}]]}], "-", 
          FractionBox["31", "72"], "+", 
          RowBox[{
           FractionBox["5", "24"], "r"}], "+", 
          RowBox[{
           FractionBox["49", "72"], "y"}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox[
                SuperscriptBox["r", "2"], "2"], 
               SuperscriptBox["y", 
                RowBox[{"-", "2"}]]}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"r", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "r"}], ")"}]}], "2"], 
               SuperscriptBox["y", 
                RowBox[{"-", "1"}]]}], "-", 
              FractionBox["1", "2"], "-", 
              RowBox[{
               FractionBox["9", "4"], "r"}]}], ")"}]}], 
           RowBox[{"Log", "[", "r", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["r", "2"], 
              SuperscriptBox["y", 
               RowBox[{"-", "2"}]]}], "+", 
             RowBox[{"r", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", "r"}]}], ")"}], 
              SuperscriptBox["y", 
               RowBox[{"-", "1"}]]}], "-", 
             FractionBox["3", "4"], "-", 
             RowBox[{
              FractionBox["5", "2"], "r"}], "+", " ", 
             FractionBox[
              SuperscriptBox["r", "2"], "4"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{
                 FractionBox["3", "2"], " ", "r"}]}], ")"}], " ", "y"}], "+", 
             
             SuperscriptBox["y", "2"]}], ")"}], 
           FractionBox[
            RowBox[{"Log", "[", "y", "]"}], 
            RowBox[{"1", "-", "y"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox[
               SuperscriptBox["r", "3"], "6"], 
              SuperscriptBox["y", 
               RowBox[{"-", "3"}]]}], "-", 
             RowBox[{
              FractionBox[
               RowBox[{
                SuperscriptBox["r", "2"], 
                RowBox[{"(", 
                 RowBox[{"3", "-", "r"}], ")"}]}], "12"], 
              SuperscriptBox["y", 
               RowBox[{"-", "2"}]]}], "+", 
             RowBox[{
              FractionBox[
               RowBox[{"r", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"3", "r"}]}], ")"}]}], "4"], 
              SuperscriptBox["y", 
               RowBox[{"-", "1"}]]}], "-", 
             FractionBox["7", "6"], "-", 
             FractionBox["r", "4"], "+", 
             RowBox[{
              FractionBox["5", "3"], " ", "y"}]}], ")"}], 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "y"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"1", "-", "y"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox[
               SuperscriptBox["r", "3"], "6"], 
              SuperscriptBox["y", 
               RowBox[{"-", "3"}]]}], "-", 
             RowBox[{
              FractionBox[
               RowBox[{
                SuperscriptBox["r", "2"], 
                RowBox[{"(", 
                 RowBox[{"r", "+", "3"}], ")"}]}], "12"], 
              SuperscriptBox["y", 
               RowBox[{"-", "2"}]]}], "+", 
             RowBox[{
              FractionBox["r", "2"], 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "r"}], "-", 
                FractionBox[
                 RowBox[{" ", 
                  SuperscriptBox["r", "2"]}], "6"]}], ")"}], 
              SuperscriptBox["y", 
               RowBox[{"-", "1"}]]}], "+", 
             FractionBox["19", "12"], "-", 
             FractionBox["r", "4"], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox["8", "3"], "+", 
                FractionBox["r", "4"]}], ")"}], " ", "y"}], "+", 
             FractionBox[
              SuperscriptBox["y", "2"], "3"]}], ")"}], 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "r"}], "+", "y"}], "y"], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox[
               SuperscriptBox["r", "3"], "6"], 
              SuperscriptBox["y", 
               RowBox[{"-", "3"}]]}], "+", 
             RowBox[{
              FractionBox[
               RowBox[{
                SuperscriptBox["r", "2"], 
                RowBox[{"(", 
                 RowBox[{"3", "+", "r"}], ")"}]}], "12"], 
              SuperscriptBox["y", 
               RowBox[{"-", "2"}]]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"r", "+", 
                FractionBox[
                 SuperscriptBox["r", "2"], "4"]}], ")"}], 
              SuperscriptBox["y", 
               RowBox[{"-", "1"}]]}], "-", 
             FractionBox["2", "3"], "-", "r", "+", 
             RowBox[{
              FractionBox["2", "3"], " ", "y"}]}], ")"}], 
           RowBox[{"Log", "[", "re", "]"}]}], "+", 
          RowBox[{
           FractionBox["3", "4"], " ", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "r", "+", 
               RowBox[{"2", " ", "y"}]}], ")"}]}], 
            RowBox[{"1", "-", "y"}]], 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "r"}], "]"}]}]}], ")"}]}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]E\[Mu]muon", "[", 
    RowBox[{"me_", ",", "m_", ",", "\[Beta]_", ",", "E\[Nu]_"}], "]"}], ":=", 
   
   RowBox[{
    SuperscriptBox["10", 
     RowBox[{"-", "3"}]], 
    SuperscriptBox["0.1973269631", "2"], 
    SuperscriptBox["10", 
     RowBox[{"-", "26"}]], " ", "2", 
    FractionBox[
     RowBox[{
      SuperscriptBox["GF", "2"], "me"}], "\[Pi]"], 
    FractionBox["\[Alpha]", "\[Pi]"], 
    RowBox[{"I3Dpmuon", "[", 
     RowBox[{"me", ",", "m", ",", "E\[Nu]", ",", 
      FractionBox["m", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["\[Beta]", "2"]}]]]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]E\[Mu]electron", "[", 
    RowBox[{"me_", ",", "m_", ",", "\[Beta]_", ",", "E\[Nu]_"}], "]"}], ":=", 
   
   RowBox[{
    SuperscriptBox["10", 
     RowBox[{"-", "3"}]], 
    SuperscriptBox["0.1973269631", "2"], 
    SuperscriptBox["10", 
     RowBox[{"-", "26"}]], " ", "2", 
    FractionBox[
     RowBox[{
      SuperscriptBox["GF", "2"], "me"}], "\[Pi]"], 
    FractionBox["\[Alpha]", "\[Pi]"], 
    RowBox[{"I3Dpelectron", "[", 
     RowBox[{"me", ",", "m", ",", "E\[Nu]", ",", 
      FractionBox["m", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["\[Beta]", "2"]}]]]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.873682639507028*^9, 3.873682653152155*^9}, {
   3.873682698338238*^9, 3.8736826983497334`*^9}, {3.873682736007331*^9, 
   3.873682736008771*^9}, {3.8736828442791157`*^9, 3.87368284711865*^9}, {
   3.8736845484314823`*^9, 3.873684548851383*^9}, {3.8852972391301603`*^9, 
   3.885297270506236*^9}, 3.885297423483354*^9, {3.8855052357671223`*^9, 
   3.885505237408593*^9}},ExpressionUUID->"76015bc6-9beb-4206-bff1-\
08d4000d4298"],

Cell[TextData[{
 "O(\[Alpha]) contribution to total cross section in the limit ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "\[Nu]"], ">>", 
    SubscriptBox["m", "e"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5caac148-ca20-4233-8899-0f09c4853ad8"]
}], "Text",
 CellChangeTimes->{{3.873681078604623*^9, 3.8736810809084177`*^9}, {
   3.873681114587759*^9, 3.873681118494166*^9}, {3.8736844465324593`*^9, 
   3.8736844664829407`*^9}, 
   3.875022151090707*^9},ExpressionUUID->"98377fd8-dca6-4e98-8d37-\
1938bc13de5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]muon", "[", 
    RowBox[{"me_", ",", "m_", ",", "E\[Nu]_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["10", 
     RowBox[{"-", "3"}]], 
    SuperscriptBox["0.1973269631", "2"], 
    SuperscriptBox["10", 
     RowBox[{"-", "26"}]], " ", "2", 
    FractionBox[
     RowBox[{
      SuperscriptBox["GF", "2"], "me", " ", "E\[Nu]"}], "\[Pi]"], 
    FractionBox["\[Alpha]", "\[Pi]"], 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"re", "=", 
         FractionBox["me", 
          RowBox[{"2", "E\[Nu]"}]]}], ",", 
        RowBox[{"r", "=", 
         FractionBox[
          SuperscriptBox["m", "2"], 
          RowBox[{"2", "me", " ", "E\[Nu]"}]]}]}], "}"}], ",", 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{"19", "-", 
         RowBox[{"60", " ", "r"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"45", "-", 
            RowBox[{"4", " ", "r"}]}], ")"}], " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"5", " ", "r"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"6", " ", "r", " ", 
          RowBox[{"Log", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "16"}], "+", 
            RowBox[{"13", " ", "r"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"7", " ", "r"}]}], ")"}], " ", 
             RowBox[{"Log", "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"Log", "[", "re", "]"}]}], "-", 
         RowBox[{"4", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "r"}], ")"}], " ", "r"}], "-", 
            RowBox[{"3", " ", "r", " ", 
             RowBox[{"Log", "[", "r", "]"}]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "re", "]"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "r"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "r", "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             RowBox[{"Log", "[", "r", "]"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "r"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"Log", "[", "re", "]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"12", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"7", " ", "r"}]}], ")"}], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               FractionBox[
                RowBox[{
                 RowBox[{"-", "1"}], "+", "r"}], "r"]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "r"}]}], ")"}], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8736845399386272`*^9, 3.873684545514886*^9}, {
   3.873684587146624*^9, 3.873684602795659*^9}, {3.873685769626731*^9, 
   3.8736857908820333`*^9}, 3.8781814272898397`*^9, {3.8852971970878477`*^9, 
   3.885297220994334*^9}},ExpressionUUID->"ce0c3bb1-790b-4d8e-a5b4-\
e80f49f0c133"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]electron", "[", 
    RowBox[{"me_", ",", "m_", ",", "E\[Nu]_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["10", 
     RowBox[{"-", "3"}]], 
    SuperscriptBox["0.1973269631", "2"], 
    SuperscriptBox["10", 
     RowBox[{"-", "26"}]], " ", "2", 
    FractionBox[
     RowBox[{
      SuperscriptBox["GF", "2"], "me", " ", "E\[Nu]"}], "\[Pi]"], 
    FractionBox["\[Alpha]", "\[Pi]"], 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"re", "=", 
         FractionBox["me", 
          RowBox[{"2", "E\[Nu]"}]]}], ",", 
        RowBox[{"r", "=", 
         FractionBox[
          SuperscriptBox["m", "2"], 
          RowBox[{"2", "me", " ", "E\[Nu]"}]]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        FractionBox["1", "72"], 
        RowBox[{"(", 
         RowBox[{"43", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"9", " ", "r"}], "+", 
             RowBox[{
              FractionBox["3", "2"], " ", 
              SuperscriptBox["r", "2"]}], "-", " ", 
             SuperscriptBox["r", "3"]}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           RowBox[{"Log", "[", "re", "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"27", "r"}], "2"], "  ", 
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"4", " ", 
              RowBox[{"Log", "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"41", "-", 
             FractionBox[
              RowBox[{"25", "r"}], "2"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"7", "+", "r", "-", 
             SuperscriptBox["r", "2"]}], ")"}], 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", "r"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", " ", "r", "-", 
             FractionBox[
              SuperscriptBox["r", "2"], "3"]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               FractionBox[
                RowBox[{
                 RowBox[{"-", "1"}], "+", "r"}], "r"]}], "]"}], "+", 
             RowBox[{
              FractionBox["1", "2"], 
              SuperscriptBox[
               RowBox[{"Log", "[", "r", "]"}], "2"]}]}], ")"}]}], "-", 
          FractionBox["34", "9"], " ", "+", 
          RowBox[{
           FractionBox[
            SuperscriptBox["r", "2"], "6"], " ", 
           RowBox[{"Log", "[", "r", "]"}], 
           RowBox[{"Log", "[", "re", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["r", "3"], " ", 
        RowBox[{"Log", "[", "r", "]"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           FractionBox["5", "4"], "r"}], "-", 
          RowBox[{
           FractionBox["47", "24"], 
           SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "r"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox["17", "9"], "+", 
             FractionBox[
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{"7", "-", 
                 RowBox[{"11", " ", "r"}]}], ")"}]}], "18"]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", "r"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"6", "r"}], " ", "-", 
             RowBox[{
              FractionBox["3", "2"], 
              SuperscriptBox["r", "2"]}], "+", 
             SuperscriptBox["r", "3"]}], ")"}], 
           FractionBox[
            RowBox[{"Log", "[", "r", "]"}], "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              FractionBox["3", "2"], " ", "r"}], "+", 
             FractionBox[
              SuperscriptBox["r", "3"], "2"]}], ")"}], " ", 
           FractionBox[
            RowBox[{"Log", "[", "re", "]"}], "3"]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["r", "3"], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"r", 
            RowBox[{"(", 
             RowBox[{"3", "+", "r"}], ")"}]}], "12"]}], ")"}], " ", 
        RowBox[{"Log", "[", "re", "]"}]}]}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.885297206386455*^9, 3.885297224162445*^9}, 
   3.885297813916342*^9},ExpressionUUID->"555239d9-50de-4744-b02d-\
93b341313624"]
},
WindowSize->{1054, 879},
WindowMargins->{{63, Automatic}, {Automatic, 109}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"13.0 for Mac OS X x86 (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9110d32a-d2ee-42a7-8d22-aa112e9db4d0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 2919, 83, 324, "Text",ExpressionUUID->"87a7a0ba-d51f-49b1-9b9d-12d834285751"],
Cell[3322, 98, 551, 13, 37, "Text",ExpressionUUID->"f6711a4b-a8f5-4b50-b3b2-644382090987"],
Cell[3876, 113, 17054, 445, 704, "Input",ExpressionUUID->"d4d31200-5565-44a7-9a92-598a3fa3b4d2"],
Cell[20933, 560, 506, 12, 37, "Text",ExpressionUUID->"e41643e9-4878-493f-9f36-7e00a535b385"],
Cell[21442, 574, 28233, 772, 1287, "Input",ExpressionUUID->"4200e720-1311-4ece-b03e-a159486ccb34"],
Cell[49678, 1348, 266, 6, 35, "Text",ExpressionUUID->"498fb89d-0f9e-4363-83e8-ecd8c2035431"],
Cell[49947, 1356, 6107, 163, 387, "Input",ExpressionUUID->"0af68c09-0c94-4467-a917-4b1af64d0691"],
Cell[56057, 1521, 255, 6, 35, "Text",ExpressionUUID->"51abe11e-4a83-449b-941c-9dce8b809704"],
Cell[56315, 1529, 7977, 208, 339, "Input",ExpressionUUID->"5d0663b8-15f5-4ce1-a566-83e7c33c171d"],
Cell[64295, 1739, 163, 3, 35, "Text",ExpressionUUID->"ceb1ca6e-b0a1-45e0-988c-75c5be284b12"],
Cell[64461, 1744, 23387, 586, 1009, "Input",ExpressionUUID->"f81c294e-590a-4e92-94c1-fc5fe8785af9"],
Cell[87851, 2332, 570, 14, 35, "Text",ExpressionUUID->"a962e06d-ba3f-4029-99b7-1afeebc80bb5"],
Cell[88424, 2348, 19779, 594, 877, "Input",ExpressionUUID->"76015bc6-9beb-4206-bff1-08d4000d4298"],
Cell[108206, 2944, 563, 14, 35, "Text",ExpressionUUID->"98377fd8-dca6-4e98-8d37-1938bc13de5c"],
Cell[108772, 2960, 4009, 111, 201, "Input",ExpressionUUID->"ce0c3bb1-790b-4d8e-a5b4-e80f49f0c133"],
Cell[112784, 3073, 4884, 143, 236, "Input",ExpressionUUID->"555239d9-50de-4744-b02d-93b341313624"]
}
]
*)


